Voice activity detection in the wild via weakly supervised sound event detection

Traditional supervised voice activity detection (VAD) methods work well in clean and controlled scenarios, with performance severely degrading in real-world applications. One possible bottleneck is that speech in the wild contains unpredictable noise types, hence frame-level label prediction is difficult, which is required for traditional supervised VAD training. In contrast, we propose a general-purpose VAD (GPVAD) framework, which can be easily trained from noisy data in a weakly supervised fashion, requiring only clip-level labels. We proposed two GPVAD models, one full (GPV-F), trained on 527 Audioset sound events, and one binary (GPV-B), only distinguishing speech and noise. We evaluate the two GPV models against a CRNN based standard VAD model (VAD-C) on three different evaluation protocols (clean, synthetic noise, real data). Results show that our proposed GPV-F demonstrates competitive performance in clean and synthetic scenarios compared to traditional VAD-C. Further, in real-world evaluation, GPV-F largely outperforms VAD-C in terms of frame-level evaluation metrics as well as segment-level ones. With a much lower requirement for frame-labeled data, the naive binary clip-level GPV-B model can still achieve comparable performance to VAD-C in real-world scenarios.

==> notebooks/plot_data_distributions.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>filename</th>\n",
       "      <th>onset</th>\n",
       "      <th>offset</th>\n",
       "      <th>event_label</th>\n",
       "      <th>duration</th>\n",
       "      <th>data</th>\n",
       "      <th>#of segments per utterance</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>/mnt/lustre/sjtu/shared/data/raa/DCASE18/task4...</td>\n",
       "      <td>5.418</td>\n",
       "      <td>5.863</td>\n",
       "      <td>Speech</td>\n",
       "      <td>0.445</td>\n",
       "      <td>DCASE18</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>/mnt/lustre/sjtu/shared/data/raa/DCASE18/task4...</td>\n",
       "      <td>7.790</td>\n",
       "      <td>10.000</td>\n",
       "      <td>Speech</td>\n",
       "      <td>2.210</td>\n",
       "      <td>DCASE18</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>/mnt/lustre/sjtu/shared/data/raa/DCASE18/task4...</td>\n",
       "      <td>5.012</td>\n",
       "      <td>10.000</td>\n",
       "      <td>Speech</td>\n",
       "      <td>4.988</td>\n",
       "      <td>DCASE18</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>/mnt/lustre/sjtu/shared/data/raa/DCASE18/task4...</td>\n",
       "      <td>2.094</td>\n",
       "      <td>3.375</td>\n",
       "      <td>Speech</td>\n",
       "      <td>1.281</td>\n",
       "      <td>DCASE18</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>/mnt/lustre/sjtu/shared/data/raa/DCASE18/task4...</td>\n",
       "      <td>4.246</td>\n",
       "      <td>4.868</td>\n",
       "      <td>Speech</td>\n",
       "      <td>0.622</td>\n",
       "      <td>DCASE18</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7041</th>\n",
       "      <td>442c020jd</td>\n",
       "      <td>0.930</td>\n",
       "      <td>5.830</td>\n",
       "      <td>Speech</td>\n",
       "      <td>4.900</td>\n",
       "      <td>SYNTHETIC</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7042</th>\n",
       "      <td>442c020jd</td>\n",
       "      <td>6.100</td>\n",
       "      <td>9.800</td>\n",
       "      <td>Speech</td>\n",
       "      <td>3.700</td>\n",
       "      <td>SYNTHETIC</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7043</th>\n",
       "      <td>446c020od</td>\n",
       "      <td>0.640</td>\n",
       "      <td>4.170</td>\n",
       "      <td>Speech</td>\n",
       "      <td>3.530</td>\n",
       "      <td>SYNTHETIC</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7044</th>\n",
       "      <td>441c020cd</td>\n",
       "      <td>0.610</td>\n",
       "      <td>4.880</td>\n",
       "      <td>Speech</td>\n",
       "      <td>4.270</td>\n",
       "      <td>SYNTHETIC</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7045</th>\n",
       "      <td>441c020cd</td>\n",
       "      <td>4.990</td>\n",
       "      <td>8.130</td>\n",
       "      <td>Speech</td>\n",
       "      <td>3.140</td>\n",
       "      <td>SYNTHETIC</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>9235 rows × 7 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "                                               filename  onset  offset  \\\n",
       "0     /mnt/lustre/sjtu/shared/data/raa/DCASE18/task4...  5.418   5.863   \n",
       "1     /mnt/lustre/sjtu/shared/data/raa/DCASE18/task4...  7.790  10.000   \n",
       "2     /mnt/lustre/sjtu/shared/data/raa/DCASE18/task4...  5.012  10.000   \n",
       "3     /mnt/lustre/sjtu/shared/data/raa/DCASE18/task4...  2.094   3.375   \n",
       "4     /mnt/lustre/sjtu/shared/data/raa/DCASE18/task4...  4.246   4.868   \n",
       "...                                                 ...    ...     ...   \n",
       "7041                                          442c020jd  0.930   5.830   \n",
       "7042                                          442c020jd  6.100   9.800   \n",
       "7043                                          446c020od  0.640   4.170   \n",
       "7044                                          441c020cd  0.610   4.880   \n",
       "7045                                          441c020cd  4.990   8.130   \n",
       "\n",
       "     event_label  duration       data  #of segments per utterance  \n",
       "0         Speech     0.445    DCASE18                           2  \n",
       "1         Speech     2.210    DCASE18                           2  \n",
       "2         Speech     4.988    DCASE18                           1  \n",
       "3         Speech     1.281    DCASE18                           3  \n",
       "4         Speech     0.622    DCASE18                           3  \n",
       "...          ...       ...        ...                         ...  \n",
       "7041      Speech     4.900  SYNTHETIC                           2  \n",
       "7042      Speech     3.700  SYNTHETIC                           2  \n",
       "7043      Speech     3.530  SYNTHETIC                           1  \n",
       "7044      Speech     4.270  SYNTHETIC                           2  \n",
       "7045      Speech     3.140  SYNTHETIC                           2  \n",
       "\n",
       "[9235 rows x 7 columns]"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dcase18 = pd.read_csv('dcase18.tsv',sep='\\t')\n",
    "aurora_clean = pd.read_csv('aurora_clean_labels.tsv',sep='\\t')\n",
    "aurora_noisy = pd.read_csv('aurora_noisy_labels.tsv',sep='\\t')\n",
    "def get_duration(dataframe):\n",
    "    return dataframe['offset'] - dataframe['onset']\n",
    "dcase18['duration'] = get_duration(dcase18)\n",
    "aurora_clean['duration'] = get_duration(aurora_clean)\n",
    "aurora_noisy['duration'] = get_duration(aurora_noisy)\n",
    "dcase18['data'] = 'DCASE18'\n",
    "aurora_clean['data'] = 'CLEAN'\n",
    "aurora_noisy['data']= 'SYNTHETIC'\n",
    "def get_num_segements_in_utt(some_df):\n",
    "    grp = some_df.groupby('filename')['event_label'].count().rename('#of segments per utterance').reset_index()\n",
    "    return pd.merge(some_df, grp, on='filename')\n",
    "dcase18 = get_num_segements_in_utt(dcase18)\n",
    "aurora_clean = get_num_segements_in_utt(aurora_clean)\n",
    "aurora_noisy = get_num_segements_in_utt(aurora_noisy)\n",
    "\n",
    "df = pd.concat((dcase18, aurora_clean, aurora_noisy))\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set(context='paper', style='whitegrid')\n",
    "colors = sns.color_palette('muted',6)\n",
    "fig = plt.figure()\n",
    "gs = fig.add_gridspec(2,2)\n",
    "ax1 = fig.add_subplot(gs[0, 1])\n",
    "ax2 = fig.add_subplot(gs[1, 1])\n",
    "ax3 = fig.add_subplot(gs[:, 0])\n",
    "sns.distplot(dcase18['duration'], label='DCASE18', ax = ax3, color=colors[0])\n",
    "sns.distplot(aurora_clean['duration'], label='Aurora-4', ax = ax3, color=colors[1])\n",
    "ax3.set_xlabel('duration (s)')\n",
    "ax3.set_xticks([0,2,4,6,8,10])\n",
    "ax3.set_yticks([])\n",
    "ax3.text(dcase18['duration'].mean() - 2.0, 0.28,r\"\"\"$\\mu$: {:>5.2f}\"\"\".format(dcase18['duration'].mean()), fontsize=12, bbox=dict(facecolor=colors[0], alpha=0.6)) #\n",
    "ax3.text(aurora_clean['duration'].mean() - 2.0, 0.05,r\"\"\"$\\mu$: {:>5.2f}\"\"\".format(aurora_clean['duration'].mean()), fontsize=12, bbox=dict(facecolor=colors[1], alpha=0.6)) #\n",
    "\n",
    "sns.countplot(x=\"#of segments per utterance\", data=dcase18,color=colors[0],ax=ax1)\n",
    "ax1.text(5.0, 250,r\"\"\"DCASE18\n",
    "$\\mu$: {:>5.2f}\n",
    "$\\sigma$: {:>5.2f}\"\"\".format(dcase18['#of segments per utterance'].mean(),dcase18['#of segments per utterance'].std()), fontsize=12, bbox=dict(facecolor=colors[0], alpha=0.2)) #\n",
    "\n",
    "sns.countplot(x=\"#of segments per utterance\", data=aurora_clean,color=colors[1],ax=ax2)\n",
    "ax2.text(3.3, 100,r\"\"\"Aurora 4\n",
    "$\\mu$: {:>5.2f}\n",
    "$\\sigma$: {:>5.2f}\"\"\".format(aurora_clean['#of segments per utterance'].mean(),aurora_clean['#of segments per utterance'].std()), fontsize=12, color='black', bbox=dict(facecolor=colors[1],fill=True, alpha=0.2)) \n",
    "plt.savefig('data_distributions.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x504 with 6 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set(context='paper',style='whitegrid')\n",
    "colors = sns.color_palette(\"muted\", 8)\n",
    "\n",
    "f, axes = plt.subplots(3,2, sharex='col',figsize=(7,7),gridspec_kw={'height_ratios': [1, 1,1], 'width_ratios':[1,1]})\n",
    "# sns.countplot(x=\"#of segments per utterance\", data=df,ax=axes[0],hue='data')\n",
    "sns.distplot(dcase18['duration'],label='DCASE18',ax=axes[0][0],color=colors[0],vertical=True,norm_hist=True)\n",
    "axes[0][0].text(0.35, 7.0,r\"\"\"DCASE18\n",
    "$\\mu$: {:>5.2f}s\n",
    "$\\sigma$: {:>5.2f}s\"\"\".format(dcase18['duration'].mean(),dcase18['duration'].std()), fontsize=12, bbox=dict(facecolor=colors[0], alpha=0.2)) #add text\n",
    "sns.distplot(aurora_clean['duration'], label='Aurora4 clean',ax=axes[1][0],color=colors[1],vertical=True,norm_hist=True)\n",
    "\n",
    "axes[1][0].text(0.35, 7.0,r\"\"\"Aurora4 clean\n",
    "$\\mu$: {:>5.2f}s\n",
    "$\\sigma$: {:>5.2f}\"\"\".format(aurora_clean['duration'].mean(),aurora_clean['duration'].std()), fontsize=12, bbox=dict(facecolor=colors[1], alpha=0.2)) #add text\n",
    "\n",
    "sns.distplot(aurora_noisy['duration'],label='Aurora4 noisy',ax=axes[2][0],color=colors[2],vertical=True,norm_hist=True)\n",
    "axes[2][0].text(0.35, 7.0,r\"\"\"Aurora4 noisy\n",
    "$\\mu$: {:>5.2f}s\n",
    "$\\sigma$: {:>5.2f}\"\"\".format(aurora_noisy['duration'].mean(),aurora_noisy['duration'].std()), fontsize=12, bbox=dict(facecolor=colors[2], alpha=0.2)) #add text\n",
    "\n",
    "# Counts \n",
    "sns.countplot(x=\"#of segments per utterance\", data=dcase18,color=colors[0],ax=axes[0][1])\n",
    "axes[0][1].text(3.5, 320,r\"\"\"DCASE18\n",
    "$\\mu$: {:>5.2f}\n",
    "$\\sigma$: {:>5.2f}\"\"\".format(dcase18['#of segments per utterance'].mean(),dcase18['#of segments per utterance'].std()), fontsize=12, bbox=dict(facecolor=colors[0], alpha=0.2)) #\n",
    "\n",
    "sns.countplot(x=\"#of segments per utterance\", data=aurora_clean,color=colors[1],ax=axes[1][1])\n",
    "axes[1][1].text(2.7, 145,r\"\"\"Aurora4 clean\n",
    "$\\mu$: {:>5.2f}\n",
    "$\\sigma$: {:>5.2f}\"\"\".format(aurora_clean['#of segments per utterance'].mean(),aurora_clean['#of segments per utterance'].std()), fontsize=12, bbox=dict(facecolor=colors[1], alpha=0.2)) \n",
    "sns.countplot(x=\"#of segments per utterance\", data=aurora_noisy,color=colors[2],ax=axes[2][1])\n",
    "axes[2][1].text(2.7, 1900,r'''Aurora4 noisy\n",
    "$\\mu$: {:>5.2f}\n",
    "$\\sigma$: {:>5.2f}'''.format(aurora_noisy['#of segments per utterance'].mean(),aurora_noisy['#of segments per utterance'].std()), fontsize=12, bbox=dict(facecolor=colors[2], alpha=0.2)) \n",
    "f.tight_layout()\n",
    "plt.savefig('data_distributions.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.axes._subplots.AxesSubplot at 0x7fe2f5bdbac0>"
      ]
     },
     "execution_count": 159,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "a = dcase18.groupby('filename')['event_label'].count().to_frame().reset_index()\n",
    "a['data'] = 'DCASE18'\n",
    "b = aurora_clean.groupby('filename')['event_label'].count().to_frame().reset_index()\n",
    "b['data'] = 'Aurora4 clean'\n",
    "c = aurora_noisy.groupby('filename')['event_label'].count().to_frame().reset_index()\n",
    "c['data'] = 'Aurora4 noisy'\n",
    "count_df = pd.concat((a,b,c))\n",
    "count_df = count_df.rename({'event_label':'#of segments per utterance'},axis=1)\n",
    "# count_df\n",
    "sns.countplot(x=\"#of segments per utterance\", data=count_df, hue='data',palette=colors)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_prediction.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import numpy as np\n",
    "from pathlib import Path\n",
    "import torch.nn as nn\n",
    "import pandas as pd\n",
    "import librosa\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [],
   "source": [
    "def crnn5(inputdim=64, outputdim=527, pretrained_from='unbalanced'):\n",
    "    model = CRNN5(inputdim, outputdim)\n",
    "    pretrained_file = None\n",
    "    if pretrained_from == 'balanced':\n",
    "        pretrained_file = 'crnn5_balanced.pth'\n",
    "    elif pretrained_from == 'balanced_augment':\n",
    "        pretrained_file = 'crnn5_balanced_augment.pth'\n",
    "    elif pretrained_from == 'vad':\n",
    "        pretrained_file = 'crnn5_vad.pth'\n",
    "    elif pretrained_from == 'unbalanced':\n",
    "        pretrained_from='crnn5_unbalanced.pth'\n",
    "    else:\n",
    "        raise ValueError(\"pretrained file not found\")\n",
    "    if pretrained_file:\n",
    "        state = torch.load(Path('.') / pretrained_file)\n",
    "        model.load_state_dict(state, strict=True)\n",
    "    return model\n",
    "\n",
    "\n",
    "class LinearSoftPool(nn.Module):\n",
    "    \"\"\"LinearSoftPool\n",
    "\n",
    "    Linear softmax, takes logits and returns a probability, near to the actual maximum value.\n",
    "    Taken from the paper:\n",
    "\n",
    "        A Comparison of Five Multiple Instance Learning Pooling Functions for Sound Event Detection with Weak Labeling\n",
    "    https://arxiv.org/abs/1810.09050\n",
    "\n",
    "    \"\"\"\n",
    "    def __init__(self, pooldim=1):\n",
    "        super().__init__()\n",
    "        self.pooldim = pooldim\n",
    "\n",
    "    def forward(self, logits, time_decision):\n",
    "        return (time_decision**2).sum(self.pooldim) / time_decision.sum(\n",
    "            self.pooldim)\n",
    "    \n",
    "def init_weights(m):\n",
    "    if isinstance(m, (nn.Conv2d, nn.Conv1d)):\n",
    "        nn.init.kaiming_normal_(m.weight)\n",
    "        if m.bias is not None:\n",
    "            nn.init.constant_(m.bias, 0)\n",
    "    elif isinstance(m, nn.BatchNorm2d):\n",
    "        nn.init.constant_(m.weight, 1)\n",
    "        if m.bias is not None:\n",
    "            nn.init.constant_(m.bias, 0)\n",
    "    if isinstance(m, nn.Linear):\n",
    "        nn.init.kaiming_uniform_(m.weight)\n",
    "        if m.bias is not None:\n",
    "            nn.init.constant_(m.bias, 0)\n",
    "def parse_poolingfunction(poolingfunction_name='mean', **kwargs):\n",
    "    \"\"\"parse_poolingfunction\n",
    "    A heler function to parse any temporal pooling\n",
    "    Pooling is done on dimension 1\n",
    "\n",
    "    :param poolingfunction_name:\n",
    "    :param **kwargs:\n",
    "    \"\"\"\n",
    "    poolingfunction_name = poolingfunction_name.lower()\n",
    "    if poolingfunction_name == 'mean':\n",
    "        return MeanPool(pooldim=1)\n",
    "    elif poolingfunction_name == 'linear':\n",
    "        return LinearSoftPool(pooldim=1)\n",
    "    \n",
    "class Block2D(nn.Module):\n",
    "    def __init__(self, cin, cout, kernel_size=3, padding=1):\n",
    "        super().__init__()\n",
    "        self.block = nn.Sequential(\n",
    "            nn.BatchNorm2d(cin),\n",
    "            nn.Conv2d(cin,\n",
    "                      cout,\n",
    "                      kernel_size=kernel_size,\n",
    "                      padding=padding,\n",
    "                      bias=False),\n",
    "            nn.LeakyReLU(inplace=True, negative_slope=0.1))\n",
    "\n",
    "    def forward(self, x):\n",
    "        return self.block(x)\n",
    "    \n",
    "class CRNN5(nn.Module):\n",
    "    def __init__(self, inputdim, outputdim, **kwargs):\n",
    "        super().__init__()\n",
    "        features = nn.ModuleList()\n",
    "        self.features = nn.Sequential(\n",
    "            Block2D(1, 32),\n",
    "            nn.LPPool2d(4, (2, 4)),\n",
    "            Block2D(32, 128),\n",
    "            Block2D(128, 128),\n",
    "            nn.LPPool2d(4, (2, 4)),\n",
    "            Block2D(128, 128),\n",
    "            Block2D(128, 128),\n",
    "            nn.LPPool2d(4, (1, 4)),\n",
    "            nn.Dropout(0.3),\n",
    "        )\n",
    "        with torch.no_grad():\n",
    "            rnn_input_dim = self.features(torch.randn(1, 1, 500,\n",
    "                                                      inputdim)).shape\n",
    "            rnn_input_dim = rnn_input_dim[1] * rnn_input_dim[-1]\n",
    "\n",
    "        self.gru = nn.GRU(rnn_input_dim,\n",
    "                          128,\n",
    "                          bidirectional=True,\n",
    "                          batch_first=True)\n",
    "        self.temp_pool = parse_poolingfunction(kwargs.get(\n",
    "            'temppool', 'linear'),\n",
    "                                               inputdim=256,\n",
    "                                               outputdim=outputdim)\n",
    "        self.outputlayer = nn.Linear(256, outputdim)\n",
    "        self.features.apply(init_weights)\n",
    "        self.outputlayer.apply(init_weights)\n",
    "\n",
    "    def forward(self, x):\n",
    "        batch, time, dim = x.shape\n",
    "        x = x.unsqueeze(1)\n",
    "        x = self.features(x)\n",
    "        x = x.transpose(1, 2).contiguous().flatten(-2)\n",
    "        x, _ = self.gru(x)\n",
    "        decision_time = torch.sigmoid(self.outputlayer(x)).clamp(1e-7, 1.)\n",
    "        decision_time = torch.nn.functional.interpolate(\n",
    "            decision_time.transpose(1, 2),\n",
    "            time,\n",
    "            mode='linear',\n",
    "            align_corners=False).transpose(1, 2)\n",
    "        decision = self.temp_pool(x, decision_time).clamp(1e-7, 1.).squeeze(1)\n",
    "        return decision, decision_time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 135,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/lib/python3.8/site-packages/sklearn/base.py:313: UserWarning: Trying to unpickle estimator MultiLabelBinarizer from version 0.21.2 when using version 0.22.2.post1. This might lead to breaking code or invalid results. Use at your own risk.\n",
      "  warnings.warn(\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x720 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "model = crnn5(outputdim=2, pretrained_from='vad').eval()\n",
    "# model = crnn5(outputdim=527, pretrained_from='balanced').eval()\n",
    "# EPS = np.spacing(1)\n",
    "EPS = 1e-4\n",
    "data = np.log(librosa.feature.melspectrogram(librosa.load('YTim7zUFj1f4_50.000_60.000.wav', sr=22050)[0], hop_length=int(22050*0.02), n_fft=2048, win_length=int(22050*0.04),n_mels=64 ) + 1e-7).T\n",
    " \n",
    "encoder = torch.load('encoder_vad.pth')\n",
    "# encoder = torch.load('encoder_unbalanced.pth')\n",
    "# encoder=torch.load('balanced.pth')\n",
    "with torch.no_grad():\n",
    "    clip_pred, time_pred = model(torch.as_tensor(data).unsqueeze(0))\n",
    "    top_k = torch.topk(clip_pred, 2)\n",
    "    top_k_idx = top_k[1].squeeze(0).numpy()\n",
    "    classes_ = encoder.classes_[top_k_idx]\n",
    "    time_pred = time_pred.squeeze(0).numpy()[...,top_k_idx]\n",
    "    df = pd.DataFrame(time_pred,columns=classes_)\n",
    "df = df.rename_axis('x').reset_index().melt(id_vars='x').rename({'variable':'event','value':'probability'}, axis='columns')\n",
    "sns.set(context='poster',style='whitegrid')\n",
    "fig, ax = plt.subplots(figsize=(14,10))\n",
    "g = sns.lineplot(data=df, x='x',y='probability',palette='muted',hue='event', ax=ax)\n",
    "g.legend(loc='center left', bbox_to_anchor=(1.05, 0.5), ncol=1)\n",
    "plt.xticks([])\n",
    "plt.yticks(np.arange(0,1.01,step=0.1))\n",
    "plt.xlabel(\"time\")\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_wave.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import librosa\n",
    "from io import StringIO\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from pathlib import Path\n",
    "import matplotlib.patches as patches\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams['xtick.bottom'] = plt.rcParams['xtick.labelbottom'] = False\n",
    "plt.rcParams['xtick.top'] = plt.rcParams['xtick.labeltop'] = True\n",
    "file_to_use = 'YTim7zUFj1f4_50.000_60.000.wav'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.axes._subplots.AxesSubplot at 0x7fc071a7caf0>"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "data=\"\"\"/mnt/lustre/sjtu/shared/data/raa/DCASE18/task4/data/audio/eval/YTim7zUFj1f4_50.000_60.000.wav   0.0     3.616   Running_water\n",
    "/mnt/lustre/sjtu/shared/data/raa/DCASE18/task4/data/audio/eval/YTim7zUFj1f4_50.000_60.000.wav   0.0     1.5319999999999998      Speech\n",
    "/mnt/lustre/sjtu/shared/data/raa/DCASE18/task4/data/audio/eval/YTim7zUFj1f4_50.000_60.000.wav   0.8490000000000001      1.6569999999999998      Dog\n",
    "/mnt/lustre/sjtu/shared/data/raa/DCASE18/task4/data/audio/eval/YTim7zUFj1f4_50.000_60.000.wav   1.995   2.363   Dishes\n",
    "/mnt/lustre/sjtu/shared/data/raa/DCASE18/task4/data/audio/eval/YTim7zUFj1f4_50.000_60.000.wav   2.7910000000000004      3.088   Dishes\n",
    "/mnt/lustre/sjtu/shared/data/raa/DCASE18/task4/data/audio/eval/YTim7zUFj1f4_50.000_60.000.wav   2.892   4.388   Speech\n",
    "/mnt/lustre/sjtu/shared/data/raa/DCASE18/task4/data/audio/eval/YTim7zUFj1f4_50.000_60.000.wav   4.276   10.0    Running_water\n",
    "/mnt/lustre/sjtu/shared/data/raa/DCASE18/task4/data/audio/eval/YTim7zUFj1f4_50.000_60.000.wav   4.685   5.166   Dishes\n",
    "/mnt/lustre/sjtu/shared/data/raa/DCASE18/task4/data/audio/eval/YTim7zUFj1f4_50.000_60.000.wav   5.6770000000000005      5.944   Dishes\n",
    "/mnt/lustre/sjtu/shared/data/raa/DCASE18/task4/data/audio/eval/YTim7zUFj1f4_50.000_60.000.wav   6.591   7.144   Speech\n",
    "/mnt/lustre/sjtu/shared/data/raa/DCASE18/task4/data/audio/eval/YTim7zUFj1f4_50.000_60.000.wav   7.749   9.673   Speech\n",
    "\"\"\"\n",
    "# dcase18_df = pd.read_csv('dcase18.tsv',sep='\\t')\n",
    "df = pd.read_csv(StringIO(data),sep='\\s+',names=['filename','onset','offset','event_label'])\n",
    "df['filename'] = df['filename'].apply(lambda x: Path(x).name)\n",
    "df['onset'] = (df['onset']/0.02).round().astype(int)\n",
    "df['offset'] = (df['offset']/0.02).round().astype(int)\n",
    "df['len'] = df['offset'] - df['onset']\n",
    "sns.set()\n",
    "sns.lineplot(data=df, x='onset',y='offset',hue='event_label')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "data=\"\"\"Y0eh_N-cmcuI_350.000_360.000.wav\t0.467\t0.717\tAlarm_bell_ringing\n",
    "Y0eh_N-cmcuI_350.000_360.000.wav\t1.919\t10.000\tRunning_water\n",
    "Y0eh_N-cmcuI_350.000_360.000.wav\t5.418\t5.863\tSpeech\n",
    "Y0eh_N-cmcuI_350.000_360.000.wav\t7.790\t10.000\tSpeech\"\"\"\n",
    "\n",
    "prediction_data = \"Y0eh_N-cmcuI_350.000_360.000.wav\\t8.620000000000001\\t9.82\\tSpeech\"\n",
    "df = pd.read_csv(StringIO(data),sep='\\t',names=['filename','onset','offset','event_label'])\n",
    "df['onset'] = (df['onset']/0.02).round().astype(int)\n",
    "df['offset'] = (df['offset']/0.02).round().astype(int)\n",
    "df['len'] = df['offset'] - df['onset']\n",
    "df=df[df['event_label'] == 'Speech']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x720 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "wav,sr = librosa.load(file_to_use)\n",
    "feat = np.log(librosa.feature.melspectrogram(wav, hop_length=int(sr*0.02), n_mels=64)+ 1e-12)\n",
    "fig, ax =plt.subplots(1, figsize=(7,10))\n",
    "# plt.xticks(np.arange(0, feat.shape[-1], step=8))\n",
    "# plt.xlabel([0, ])\n",
    "ax.set_xticks([])\n",
    "ax.set_yticks([])\n",
    "ax.imshow(feat, origin='lower')\n",
    "ax.set_aspect(aspect=4.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x720 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Create figure and axes\n",
    "fig,ax = plt.subplots(1,figsize=(7,10))\n",
    "labels = df['event_label'].unique()\n",
    "colors = sns.color_palette('husl',len(labels))\n",
    "for k, row in df.iterrows():\n",
    "    c = np.argwhere(labels == row['event_label'])[0,0]\n",
    "    rect = patches.Rectangle((row.onset,0),row.len,64,linewidth=2,edgecolor=colors[c],facecolor='#ff8c69',alpha=0.6)\n",
    "    mid = row.onset + row.len//2\n",
    "    # Add the patch to the Axes\n",
    "    ax.annotate(row.event_label, (mid, 32 + 7 * c), color='w', weight='bold', \n",
    "                fontsize=16, ha='center', va='center')\n",
    "    ax.add_patch(rect)\n",
    "ax.set_xticks([])\n",
    "ax.set_yticks([])\n",
    "ax.imshow(feat, origin='lower')\n",
    "ax.set_aspect(aspect=4.5)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/print_tables.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from mistletoe import Document, HTMLRenderer\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"2\" halign=\"left\">Task</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>SED</th>\n",
       "      <th>VAD</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>20</td>\n",
       "      <td>49</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "  Task    \n",
       "   SED VAD\n",
       "0   20  49"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train_data_table = {\n",
    "('Task', 'SED'):['20'],\n",
    "('Task', 'VAD'):['49']\n",
    "}\n",
    "pd.DataFrame().from_dict(train_data_table)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<seaborn.axisgrid.FacetGrid at 0x7f923dc35730>"
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1151.35x360 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "vad_thres_05_01 = 'result_tables/threshold_05_01.md'\n",
    "vad_thres_07_02 = 'result_tables/threshold_075_02.md'\n",
    "def read_tables(report_md):\n",
    "    res = []\n",
    "    with open(report_md, 'r') as fin:\n",
    "        with HTMLRenderer() as renderer:\n",
    "            rendered = renderer.render(Document(fin))\n",
    "            tables = pd.read_html(rendered)\n",
    "            for table_id, table in enumerate(tables):\n",
    "                table['id'] = table_id\n",
    "                res.append(table)\n",
    "    return pd.concat(res)\n",
    "thres_05 = read_tables(vad_thres_05_01)\n",
    "thres_05['threshold'] = 0.5\n",
    "thres_07 = read_tables(vad_thres_07_02)\n",
    "thres_07['threshold'] = 0.7\n",
    "df = pd.concat((thres_05, thres_07),axis=0)\n",
    "df=df[(df['Traindata'] == 'balanced') & (df['id'] == 0)]# macro only\n",
    "del df['id']\n",
    "del df['Traindata']\n",
    "sns.set()\n",
    "sns.catplot(data=df, kind='bar', x='threshold',y='F1',hue='Model',col='Task')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{tabular}{lrrr}\n",
      "\\toprule\n",
      "         Task &     F1 &    Pre &    Rec \\\\\n",
      "\\midrule\n",
      " aurora\\_clean &  0.953 &  0.966 &  0.942 \\\\\n",
      " aurora\\_noisy &  0.901 &  0.906 &  0.896 \\\\\n",
      "      dcase18 &  0.815 &  0.825 &  0.809 \\\\\n",
      "\\bottomrule\n",
      "\\end{tabular}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "print(df[(df['Model'] == 'crnn5') & (df['threshold'] == 0.5)][['Task','F1','Pre','Rec']].to_latex(index=False))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Task</th>\n",
       "      <th>Model</th>\n",
       "      <th>Traindata</th>\n",
       "      <th>F1</th>\n",
       "      <th>Pre</th>\n",
       "      <th>Rec</th>\n",
       "      <th>id</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>aurora_clean</td>\n",
       "      <td>cnn14_att</td>\n",
       "      <td>online</td>\n",
       "      <td>0.0%</td>\n",
       "      <td>0.0%</td>\n",
       "      <td>0.0%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>aurora_clean</td>\n",
       "      <td>cnn14_max</td>\n",
       "      <td>online</td>\n",
       "      <td>0.0%</td>\n",
       "      <td>0.0%</td>\n",
       "      <td>0.0%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>aurora_clean</td>\n",
       "      <td>crnn1</td>\n",
       "      <td>balanced</td>\n",
       "      <td>61.1%</td>\n",
       "      <td>69.1%</td>\n",
       "      <td>54.8%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>aurora_clean</td>\n",
       "      <td>crnn1</td>\n",
       "      <td>dcase18</td>\n",
       "      <td>37.9%</td>\n",
       "      <td>36.2%</td>\n",
       "      <td>39.7%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>aurora_clean</td>\n",
       "      <td>crnn1</td>\n",
       "      <td>unbalanced</td>\n",
       "      <td>49.4%</td>\n",
       "      <td>43.9%</td>\n",
       "      <td>56.3%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>aurora_clean</td>\n",
       "      <td>crnn5</td>\n",
       "      <td>balanced</td>\n",
       "      <td>55.4%</td>\n",
       "      <td>66.2%</td>\n",
       "      <td>47.6%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>aurora_clean</td>\n",
       "      <td>crnn5</td>\n",
       "      <td>dcase18</td>\n",
       "      <td>58.0%</td>\n",
       "      <td>56.1%</td>\n",
       "      <td>60.0%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>aurora_clean</td>\n",
       "      <td>crnn5</td>\n",
       "      <td>unbalanced</td>\n",
       "      <td>45.5%</td>\n",
       "      <td>43.7%</td>\n",
       "      <td>47.6%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>aurora_noisy</td>\n",
       "      <td>cnn14_att</td>\n",
       "      <td>online</td>\n",
       "      <td>0.0%</td>\n",
       "      <td>0.0%</td>\n",
       "      <td>0.0%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>aurora_noisy</td>\n",
       "      <td>cnn14_max</td>\n",
       "      <td>online</td>\n",
       "      <td>0.0%</td>\n",
       "      <td>0.0%</td>\n",
       "      <td>0.0%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>aurora_noisy</td>\n",
       "      <td>crnn1</td>\n",
       "      <td>balanced</td>\n",
       "      <td>29.8%</td>\n",
       "      <td>30.1%</td>\n",
       "      <td>29.5%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>aurora_noisy</td>\n",
       "      <td>crnn1</td>\n",
       "      <td>dcase18</td>\n",
       "      <td>21.9%</td>\n",
       "      <td>20.7%</td>\n",
       "      <td>23.3%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>aurora_noisy</td>\n",
       "      <td>crnn1</td>\n",
       "      <td>unbalanced</td>\n",
       "      <td>43.0%</td>\n",
       "      <td>43.4%</td>\n",
       "      <td>42.6%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>aurora_noisy</td>\n",
       "      <td>crnn5</td>\n",
       "      <td>balanced</td>\n",
       "      <td>44.2%</td>\n",
       "      <td>46.9%</td>\n",
       "      <td>41.8%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>aurora_noisy</td>\n",
       "      <td>crnn5</td>\n",
       "      <td>dcase18</td>\n",
       "      <td>34.2%</td>\n",
       "      <td>30.6%</td>\n",
       "      <td>38.7%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>aurora_noisy</td>\n",
       "      <td>crnn5</td>\n",
       "      <td>unbalanced</td>\n",
       "      <td>43.0%</td>\n",
       "      <td>38.7%</td>\n",
       "      <td>48.4%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>dcase18</td>\n",
       "      <td>cnn14_att</td>\n",
       "      <td>online</td>\n",
       "      <td>2.6%</td>\n",
       "      <td>3.8%</td>\n",
       "      <td>2.0%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>dcase18</td>\n",
       "      <td>cnn14_max</td>\n",
       "      <td>online</td>\n",
       "      <td>3.7%</td>\n",
       "      <td>6.5%</td>\n",
       "      <td>2.6%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>dcase18</td>\n",
       "      <td>crnn1</td>\n",
       "      <td>balanced</td>\n",
       "      <td>36.5%</td>\n",
       "      <td>42.5%</td>\n",
       "      <td>31.9%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>dcase18</td>\n",
       "      <td>crnn1</td>\n",
       "      <td>dcase18</td>\n",
       "      <td>44.2%</td>\n",
       "      <td>52.6%</td>\n",
       "      <td>38.1%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>dcase18</td>\n",
       "      <td>crnn1</td>\n",
       "      <td>unbalanced</td>\n",
       "      <td>42.2%</td>\n",
       "      <td>44.9%</td>\n",
       "      <td>39.9%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>dcase18</td>\n",
       "      <td>crnn5</td>\n",
       "      <td>balanced</td>\n",
       "      <td>40.3%</td>\n",
       "      <td>46.8%</td>\n",
       "      <td>35.4%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>dcase18</td>\n",
       "      <td>crnn5</td>\n",
       "      <td>dcase18</td>\n",
       "      <td>53.3%</td>\n",
       "      <td>59.2%</td>\n",
       "      <td>48.4%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>dcase18</td>\n",
       "      <td>crnn5</td>\n",
       "      <td>unbalanced</td>\n",
       "      <td>37.1%</td>\n",
       "      <td>40.7%</td>\n",
       "      <td>34.1%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>aurora_clean</td>\n",
       "      <td>crnn1</td>\n",
       "      <td>balanced</td>\n",
       "      <td>54.4%</td>\n",
       "      <td>56.6%</td>\n",
       "      <td>52.4%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>aurora_clean</td>\n",
       "      <td>crnn1</td>\n",
       "      <td>dcase18</td>\n",
       "      <td>31.7%</td>\n",
       "      <td>29.6%</td>\n",
       "      <td>34.1%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>aurora_clean</td>\n",
       "      <td>crnn1</td>\n",
       "      <td>unbalanced</td>\n",
       "      <td>34.5%</td>\n",
       "      <td>28.7%</td>\n",
       "      <td>43.2%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>aurora_clean</td>\n",
       "      <td>crnn5</td>\n",
       "      <td>balanced</td>\n",
       "      <td>57.5%</td>\n",
       "      <td>64.4%</td>\n",
       "      <td>51.8%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>aurora_clean</td>\n",
       "      <td>crnn5</td>\n",
       "      <td>dcase18</td>\n",
       "      <td>52.1%</td>\n",
       "      <td>47.8%</td>\n",
       "      <td>57.2%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>aurora_clean</td>\n",
       "      <td>crnn5</td>\n",
       "      <td>unbalanced</td>\n",
       "      <td>38.2%</td>\n",
       "      <td>33.4%</td>\n",
       "      <td>44.6%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>aurora_noisy</td>\n",
       "      <td>crnn1</td>\n",
       "      <td>balanced</td>\n",
       "      <td>29.9%</td>\n",
       "      <td>27.9%</td>\n",
       "      <td>32.2%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>aurora_noisy</td>\n",
       "      <td>crnn1</td>\n",
       "      <td>dcase18</td>\n",
       "      <td>18.3%</td>\n",
       "      <td>17.6%</td>\n",
       "      <td>19.1%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>aurora_noisy</td>\n",
       "      <td>crnn1</td>\n",
       "      <td>unbalanced</td>\n",
       "      <td>43.0%</td>\n",
       "      <td>41.2%</td>\n",
       "      <td>45.0%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>aurora_noisy</td>\n",
       "      <td>crnn5</td>\n",
       "      <td>balanced</td>\n",
       "      <td>44.6%</td>\n",
       "      <td>44.8%</td>\n",
       "      <td>44.3%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>aurora_noisy</td>\n",
       "      <td>crnn5</td>\n",
       "      <td>dcase18</td>\n",
       "      <td>29.9%</td>\n",
       "      <td>26.6%</td>\n",
       "      <td>34.0%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>aurora_noisy</td>\n",
       "      <td>crnn5</td>\n",
       "      <td>unbalanced</td>\n",
       "      <td>37.4%</td>\n",
       "      <td>31.0%</td>\n",
       "      <td>47.1%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>dcase18</td>\n",
       "      <td>crnn1</td>\n",
       "      <td>balanced</td>\n",
       "      <td>28.2%</td>\n",
       "      <td>42.3%</td>\n",
       "      <td>21.2%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>dcase18</td>\n",
       "      <td>crnn1</td>\n",
       "      <td>dcase18</td>\n",
       "      <td>46.9%</td>\n",
       "      <td>56.0%</td>\n",
       "      <td>40.4%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>dcase18</td>\n",
       "      <td>crnn1</td>\n",
       "      <td>unbalanced</td>\n",
       "      <td>44.7%</td>\n",
       "      <td>48.1%</td>\n",
       "      <td>41.7%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>dcase18</td>\n",
       "      <td>crnn5</td>\n",
       "      <td>balanced</td>\n",
       "      <td>25.8%</td>\n",
       "      <td>44.8%</td>\n",
       "      <td>18.1%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>dcase18</td>\n",
       "      <td>crnn5</td>\n",
       "      <td>dcase18</td>\n",
       "      <td>53.9%</td>\n",
       "      <td>59.6%</td>\n",
       "      <td>49.2%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>dcase18</td>\n",
       "      <td>crnn5</td>\n",
       "      <td>unbalanced</td>\n",
       "      <td>40.4%</td>\n",
       "      <td>45.7%</td>\n",
       "      <td>36.1%</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "            Task      Model   Traindata     F1    Pre    Rec  id\n",
       "0   aurora_clean  cnn14_att      online   0.0%   0.0%   0.0%   0\n",
       "1   aurora_clean  cnn14_max      online   0.0%   0.0%   0.0%   0\n",
       "2   aurora_clean      crnn1    balanced  61.1%  69.1%  54.8%   0\n",
       "3   aurora_clean      crnn1     dcase18  37.9%  36.2%  39.7%   0\n",
       "4   aurora_clean      crnn1  unbalanced  49.4%  43.9%  56.3%   0\n",
       "5   aurora_clean      crnn5    balanced  55.4%  66.2%  47.6%   0\n",
       "6   aurora_clean      crnn5     dcase18  58.0%  56.1%  60.0%   0\n",
       "7   aurora_clean      crnn5  unbalanced  45.5%  43.7%  47.6%   0\n",
       "8   aurora_noisy  cnn14_att      online   0.0%   0.0%   0.0%   0\n",
       "9   aurora_noisy  cnn14_max      online   0.0%   0.0%   0.0%   0\n",
       "10  aurora_noisy      crnn1    balanced  29.8%  30.1%  29.5%   0\n",
       "11  aurora_noisy      crnn1     dcase18  21.9%  20.7%  23.3%   0\n",
       "12  aurora_noisy      crnn1  unbalanced  43.0%  43.4%  42.6%   0\n",
       "13  aurora_noisy      crnn5    balanced  44.2%  46.9%  41.8%   0\n",
       "14  aurora_noisy      crnn5     dcase18  34.2%  30.6%  38.7%   0\n",
       "15  aurora_noisy      crnn5  unbalanced  43.0%  38.7%  48.4%   0\n",
       "16       dcase18  cnn14_att      online   2.6%   3.8%   2.0%   0\n",
       "17       dcase18  cnn14_max      online   3.7%   6.5%   2.6%   0\n",
       "18       dcase18      crnn1    balanced  36.5%  42.5%  31.9%   0\n",
       "19       dcase18      crnn1     dcase18  44.2%  52.6%  38.1%   0\n",
       "20       dcase18      crnn1  unbalanced  42.2%  44.9%  39.9%   0\n",
       "21       dcase18      crnn5    balanced  40.3%  46.8%  35.4%   0\n",
       "22       dcase18      crnn5     dcase18  53.3%  59.2%  48.4%   0\n",
       "23       dcase18      crnn5  unbalanced  37.1%  40.7%  34.1%   0\n",
       "0   aurora_clean      crnn1    balanced  54.4%  56.6%  52.4%   0\n",
       "1   aurora_clean      crnn1     dcase18  31.7%  29.6%  34.1%   0\n",
       "2   aurora_clean      crnn1  unbalanced  34.5%  28.7%  43.2%   0\n",
       "3   aurora_clean      crnn5    balanced  57.5%  64.4%  51.8%   0\n",
       "4   aurora_clean      crnn5     dcase18  52.1%  47.8%  57.2%   0\n",
       "5   aurora_clean      crnn5  unbalanced  38.2%  33.4%  44.6%   0\n",
       "6   aurora_noisy      crnn1    balanced  29.9%  27.9%  32.2%   0\n",
       "7   aurora_noisy      crnn1     dcase18  18.3%  17.6%  19.1%   0\n",
       "8   aurora_noisy      crnn1  unbalanced  43.0%  41.2%  45.0%   0\n",
       "9   aurora_noisy      crnn5    balanced  44.6%  44.8%  44.3%   0\n",
       "10  aurora_noisy      crnn5     dcase18  29.9%  26.6%  34.0%   0\n",
       "11  aurora_noisy      crnn5  unbalanced  37.4%  31.0%  47.1%   0\n",
       "12       dcase18      crnn1    balanced  28.2%  42.3%  21.2%   0\n",
       "13       dcase18      crnn1     dcase18  46.9%  56.0%  40.4%   0\n",
       "14       dcase18      crnn1  unbalanced  44.7%  48.1%  41.7%   0\n",
       "15       dcase18      crnn5    balanced  25.8%  44.8%  18.1%   0\n",
       "16       dcase18      crnn5     dcase18  53.9%  59.6%  49.2%   0\n",
       "17       dcase18      crnn5  unbalanced  40.4%  45.7%  36.1%   0"
      ]
     },
     "execution_count": 57,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "event_based_thres_05_01 = read_tables('result_tables/event_based_05_01.md')\n",
    "event_based_thres_07_02 = read_tables('result_tables/event_based_07_02.md')\n",
    "df = pd.concat((event_based_thres_05_01,event_based_thres_07_02),axis=0)\n",
    "df\n",
    "# df=df[(df['Traindata'] == 'balanced') & (df['id'] == 0)]\n",
    "# del df['id']\n",
    "# del df['Traindata']\n",
    "# df\n",
    "# sns.set()\n",
    "# sns.catplot(data=df, kind='bar', x='threshold',y='F1',hue='Model',col='Task')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

